How Unbalanced Must a Latin Rectangle Be?

We view a $k\times n$ Latin rectangle as $n$ points in the grid $[n]^k$. Each symbol gives one point, whose coordinates are the columns it occupies. The rectangle is balanced when these points are pairwise equidistant in the $\ell_1$ metric. Its imbalance measures the distance from this ideal. We study the minimum imbalance from three sides. Constructively, we use a simulated annealing that moves symbols within rows and only penalises column clashes. Against the reference table of Voboril et al. (2025), it improves 33 of the 51 non-square values for $8\le n\le 13$, by up to 39.4%, and matches the rest. A cheap invariant, the row group, certifies that none of the 33 new rectangles is isotopic to rows of a group table, so the earlier column-swapping local search cannot reach any of them. Exactly, a computer-assisted branch and bound proves that the minimum imbalance of a $3\times 9$ rectangle is $56$. D\'iaz et al. found this value, but its optimality was open. A sharper pruning bound, derived from the identity $I=2\sum(d-t)^+$, reduces the search tree by a factor of $2.4$ to $3.3$ on the instances with $k\ge3$ that we solve. Asymptotically, the minimum imbalance is $\Theta(n^3)$ for every fixed $k$. A pigeonhole argument gives a lower constant of order $k\,4^{-k}$, and random rectangles give an upper constant of order $\sqrt k$. For $k=2$, the limit of $\min I/n^3$ exists, a permuton attains it, and it lies between $4/375$ and $0.1196$. Perfect balance is an $\ell_1$-equilateral problem, so it forces $k=\Omega(n/\log n)$ rows. For $2\times n$ rectangles, single two-minute annealing runs improve five of the seven six-hour MIP upper bounds for $14\le n\le 20$. Finally, the Lean 4 kernel checks every rectangle reported in this paper against a 74-line specification that imports only Lean's core library. We also prove the pigeonhole lower bound in Lean with Mathlib.

==> anc/rectangles.txt <==
# All 62 rectangles of the paper "How Unbalanced Must a Latin Rectangle Be?"
# (Li and Ganesh). One block per rectangle: a header line, then one row per line;
# entry j of a row is the symbol in column j. Imbalances use the x.0/x.3/x.6
# convention for x, x+1/3, x+2/3. Source: results/ of
# https://github.com/BrianLi009/Balanced-Latin-Rectangles

# 2 x 8 Latin rectangle, imbalance 40.0 (previous best 40.0)
 1  2  3  4  5  6  7  8
 6  3  2  7  8  1  4  5

# 3 x 8 Latin rectangle, imbalance 36.0 (previous best 36.0)
 1  2  3  4  5  6  7  8
 5  1  7  3  6  2  8  4
 3  8  5  2  7  4  1  6

# 4 x 8 Latin rectangle, imbalance 32.0 (previous best 32.0)
 1  2  3  4  5  6  7  8
 3  8  2  5  4  7  1  6
 2  6  5  1  8  4  3  7
 5  3  1  7  2  8  6  4

# 5 x 8 Latin rectangle, imbalance 30.0 (previous best 30.0)
 1  2  3  4  5  6  7  8
 2  8  5  7  4  3  6  1
 3  7  2  6  1  8  5  4
 5  1  7  3  8  2  4  6
 7  4  1  2  6  5  8  3

# 6 x 8 Latin rectangle, imbalance 24.0 (previous best 24.0)
 1  2  3  4  5  6  7  8
 7  4  6  2  3  5  8  1
 6  3  8  1  7  2  4  5
 2  8  4  5  6  3  1  7
 5  6  1  7  2  8  3  4
 3  5  7  8  1  4  6  2

# 7 x 8 Latin rectangle, imbalance 28.0 (previous best 28.0)
 1  2  3  4  5  6  7  8
 2  7  8  3  4  5  6  1
 4  5  2  6  7  1  8  3
 3  6  5  7  1  8  4  2
 8  4  6  1  3  2  5  7
 7  1  4  5  8  3  2  6
 5  8  1  2  6  7  3  4

# 2 x 9 Latin rectangle, imbalance 65.3 (previous best 65.3)
 1  2  3  4  5  6  7  8  9
 5  6  1  8  9  3  4  2  7

# 3 x 9 Latin rectangle, imbalance 56.0 (previous best 56.0)
 1  2  3  4  5  6  7  8  9
 8  3  1  6  7  4  5  9  2
 4  5  8  1  9  3  2  6  7

# 4 x 9 Latin rectangle, imbalance 53.3 (previous best 56.0)
 1  2  3  4  5  6  7  8  9
 5  1  7  3  9  2  6  4  8
 2  7  8  5  4  3  9  1  6
 3  8  5  6  2  9  1  7  4

# 5 x 9 Latin rectangle, imbalance 48.6 (previous best 52.6)
 1  2  3  4  5  6  7  8  9
 9  4  5  2  7  1  8  3  6
 2  6  9  1  8  4  5  7  3
 7  1  4  6  9  3  2  5  8
 4  8  2  7  3  9  6  1  5

# 6 x 9 Latin rectangle, imbalance 40.0 (previous best 48.0)
 1  2  3  4  5  6  7  8  9
 3  8  4  1  7  2  9  5  6
 7  4  5  9  3  1  2  6  8
 4  9  1  8  6  5  3  7  2
 9  3  6  2  4  7  8  1  5
 6  1  7  3  9  8  5  2  4

# 7 x 9 Latin rectangle, imbalance 43.3 (previous best 51.3)
 1  2  3  4  5  6  7  8  9
 6  1  9  3  4  8  5  2  7
 2  9  4  8  6  5  3  7  1
 9  3  5  7  1  2  4  6  8
 8  5  1  9  2  7  6  3  4
 3  8  2  6  7  9  1  4  5
 7  4  8  1  9  3  2  5  6

# 8 x 9 Latin rectangle, imbalance 42.6 (previous best 53.3)
 1  2  3  4  5  6  7  8  9
 8  4  2  9  7  3  5  1  6
 4  5  6  2  9  7  1  3  8
 9  3  7  5  1  4  8  6  2
 7  6  4  3  8  1  2  9  5
 6  9  1  8  4  5  3  2  7
 5  7  8  1  6  2  9  4  3
 3  8  5  6  2  9  4  7  1

# 2 x 10 Latin rectangle, imbalance 92.0 (previous best 92.0)
 1  2  3  4  5  6  7  8  9 10
 3  5  8  7  1  9  2 10  4  6

# 3 x 10 Latin rectangle, imbalance 80.0 (previous best 80.0)
 1  2  3  4  5  6  7  8  9 10
 3  9  1  6  7  4  5 10  2  8
 5  4  9  1  8 10  3  2  6  7

# 4 x 10 Latin rectangle, imbalance 78.6 (previous best 78.6)
 1  2  3  4  5  6  7  8  9 10
 8  4  5  1  9  2 10  6  7  3
 7  5  2  8 10  1  3  9  6  4
 5  3  9 10  4  7  1  2  8  6

# 5 x 10 Latin rectangle, imbalance 66.6 (previous best 66.6)
 1  2  3  4  5  6  7  8  9 10
 7  1  6  8  2  9  3  5 10  4
 2  5  7 10  8  3  1  4  6  9
 5  8  1  9  4  7  2 10  3  6
 8  4  2  6 10  1  5  9  7  3

# 6 x 10 Latin rectangle, imbalance 60.0 (previous best 70.0)
 1  2  3  4  5  6  7  8  9 10
 8  3  6  9  2  7  5  4 10  1
 3  7 10  5  1  8  9  2  6  4
 5  8  4  3  9 10  2  1  7  6
 9  5  1  6  3  4 10  7  8  2
 7  4  9  1  8  3  6 10  2  5

# 7 x 10 Latin rectangle, imbalance 58.0 (previous best 72.0)
 1  2  3  4  5  6  7  8  9 10
 6  4  7  9  1  2 10  3  8  5
 3 10  4  1  7  8  9  5  6  2
 8  1  9  6  3  5  4 10  2  7
 5  7  1  3  9 10  6  2  4  8
 9  3  2  7  8  4  5  6 10  1
 4  9  5 10  2  1  8  7  3  6

# 8 x 10 Latin rectangle, imbalance 58.6 (previous best 82.6)
 1  2  3  4  5  6  7  8  9 10
 8  6  4  2  9  1 10  3  5  7
 7  1 10  6  8  3  4  9  2  5
 2  7  6  9  4 10  3  5  8  1
10  8  2  5  3  7  6  4  1  9
 3  9  8  7  6  5  1  2 10  4
 6  5  9  1 10  8  2  7  4  3
 5  4  7  8  1  2  9 10  3  6

# 9 x 10 Latin rectangle, imbalance 64.0 (previous best 70.0)
 1  2  3  4  5  6  7  8  9 10
 7  1 10  9  3  4  8  5  6  2
 9  6  2  7  1  5  3 10  4  8
 6  8  1  5 10  3  9  7  2  4
10  3  6  2  7  8  4  1  5  9
 4  5  7 10  6  9  2  3  8  1
 3  9  4  6  8  7  1  2 10  5
 2 10  9  8  4  1  5  6  7  3
 8  7  5  3  9  2 10  4  1  6

# 2 x 11 Latin rectangle, imbalance 124.0 (previous best 124.0)
 1  2  3  4  5  6  7  8  9 10 11
 3  7  8  1 10 11  4  5  6  9  2

# 3 x 11 Latin rectangle, imbalance 114.0 (previous best 114.0)
 1  2  3  4  5  6  7  8  9 10 11
 6  7  2 11  3  9  1 10  8  4  5
 3  8 10  6  1  7  4 11  5  2  9

# 4 x 11 Latin rectangle, imbalance 104.0 (previous best 112.0)
 1  2  3  4  5  6  7  8  9 10 11
 4  3 10 11  6  8  5  1  2  9  7
 9  6  4  2 11  1 10  7  8  3  5
 8  4  5  9  1 10  2 11  3  7  6

# 5 x 11 Latin rectangle, imbalance 94.0 (previous best 116.0)
 1  2  3  4  5  6  7  8  9 10 11
 8  3  2 11  7  4  6 10  1  5  9
 3 10  7  5  1 11  8  6  2  9  4
 7  1  8  9  2 10  3  5  4 11  6
10  8  4  1  6  3  9 11  7  2  5

# 6 x 11 Latin rectangle, imbalance 88.0 (previous best 108.0)
 1  2  3  4  5  6  7  8  9 10 11
11  4  6  1  7  8 10  3  2  5  9
 8  3  1 11  9  5  6  4 10  7  2
 3  6  7  9  1 11  2 10  4  8  5
 4  7  9  8  2  3 11  5  6  1 10
 7  5 11  3 10  4  1  9  8  2  6

# 7 x 11 Latin rectangle, imbalance 84.0 (previous best 118.0)
 1  2  3  4  5  6  7  8  9 10 11
 3  5 10 11  1  4  6  7  2  9  8
 6 11  4  3  9  8  1  5 10  2  7
 9  1  7  6 10  3  5  4  8 11  2
 5  6  9  2 11  7  3 10  1  8  4
 8  3  6 10  2  1 11  9  7  4  5
10  4  2  9  6  5  8  1 11  7  3

# 8 x 11 Latin rectangle, imbalance 78.0 (previous best 114.0)
 1  2  3  4  5  6  7  8  9 10 11
 2  8 11  5  6  7  4 10  1  9  3
 8  4  7  6  3  9  5  2 11  1 10
 6  9  2 10  7  1  8  3  5 11  4
10  7  5  3  2  8  9 11  4  6  1
 3 11  6  7  1  2 10  4  8  5  9
 7  5  1  9 11  4  2  6 10  3  8
 5  6 10  1  8  3 11  9  7  4  2

# 9 x 11 Latin rectangle, imbalance 84.0 (previous best 120.0)
 1  2  3  4  5  6  7  8  9 10 11
 7  3  6 10  8  1  9  5  4 11  2
 6  8  2  5  7  9 11 10  3  4  1
 3 11  7  2  9  8  4  1 10  6  5
 8  4  5 11  3 10  6  2  1  9  7
 5  7 10  1 11  2  8  4  6  3  9
11  6  1  9  4  7  5  3  8  2 10
 9  5  8  3  1 11 10  6  2  7  4
 4 10  9  6  2  5  3 11  7  1  8

# 10 x 11 Latin rectangle, imbalance 100.0 (previous best 110.0)
 1  2  3  4  5  6  7  8  9 10 11
 5  7  1  2 10 11  9  4  3  6  8
 3  8  5 10 11  2  4  6  7  9  1
 8  1  7 11  9  3  5  2  6  4 10
 7  6 11  3  2 10  1  9  5  8  4
 6 10  8  1  4  5 11  7  2  3  9
11  5  4  9  6  1  3 10  8  2  7
10  4  9  7  3  8  2  5  1 11  6
 2  9  6  5  8  7 10 11  4  1  3
 4 11  2  8  1  9  6  3 10  7  5

# 2 x 12 Latin rectangle, imbalance 168.0 (previous best 168.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 5  7  1  9 10  2 11  3  4 12  6  8

# 3 x 12 Latin rectangle, imbalance 152.0 (previous best 154.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 5 10  9  8  2  1 11 12  6  3  4  7
 6  9 10  7  1  2 12 11  5  4  3  8

# 4 x 12 Latin rectangle, imbalance 149.3 (previous best 154.6)
 1  2  3  4  5  6  7  8  9 10 11 12
 4  9 11  1  6  5  8  7  2 12  3 10
 6  3  5  9 12 10  4  1  8 11  2  7
 5 11  6  2 10 12  1  4  7  3  9  8

# 5 x 12 Latin rectangle, imbalance 140.0 (previous best 145.3)
 1  2  3  4  5  6  7  8  9 10 11 12
11  8  6  3  1  9  4 12 10  7  5  2
 9  6  5 12  3 11  2 10  1  8  7  4
 3  7 11  5  4 12  1  9  8  2  6 10
 8  3 12  2  9  7  6  4 11  1 10  5

# 6 x 12 Latin rectangle, imbalance 120.0 (previous best 120.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 4  8 12  5  1 11  3 10  6  9  2  7
10  4  7  3 12  5  6 11  2  1  9  8
11  6  4  2  8 10  1  7 12  3  5  9
 7 11  5  1  2  4  9 12 10  6  8  3
 6 12  1  7  4  9 11  3  8  2 10  5

# 7 x 12 Latin rectangle, imbalance 121.3 (previous best 164.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 3 11  7  8  2  4  9 10  6 12  1  5
 8  1  9  2  7 12  3  5 10  4  6 11
 9  3 10  5  8 11  1  6  2  7 12  4
 2  9  6 11 12  7  5  3  1  8  4 10
10  7  1  6  9  3 12  4  8 11  5  2
 7  5  4  9 11  1 10  2 12  3  8  6

# 8 x 12 Latin rectangle, imbalance 116.6 (previous best 148.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 7  3  9 11  1 12  6  5  4  2 10  8
 3  5 10  6 12  2  9  7 11  4  8  1
10  1  6  9  7  5  4 12  2  8  3 11
 8  6 12  3  4  9  1  2 10 11  5  7
 9  4  5  8 10  3 11  1  6 12  7  2
 6 11  4  7  2 10  3  9  8  1 12  5
 4 12  7 10  3  1  8 11  5  6  2  9

# 9 x 12 Latin rectangle, imbalance 106.0 (previous best 154.0)
 1  2  3  4  5  6  7  8  9 10 11 12
 9  4 12  5  1  7  8 10  3  2  6 11
 2 12 10  1  7  5  6 11  8  9  4  3
 7  9  2  8  3 12  5  6 11  4 10  1
11  1  7  3  8  4 10 12  5  6  2  9
 8 10  5  2  4 11  9  1  7 12  3  6
10  7  4  6  9  2 11  3 12  1  5  8
 6  8  1  9 10  3 12  4  2 11  7  5
 5  3  9 10 11  1  2  7  6  8 12  4

# 10 x 12 Latin rectangle, imbalance 124.0 (previous best 174.6)
 1  2  3  4  5  6  7  8  9 10 11 12
12  1  6  8  2 10  9 11  5  3  7  4
 4  8 12  3  9  1  5 10 11  2  6  7
 8  6  7  9  3  5 10  2 12 11  4  1
 5 11  9  1  6  7 12  3  4  8 10  2
 9  7  4  2 10 11  8  6  1 12  3  5
 6  4  5 10 12  9  2  7  3  1  8 11
10  5  8  7  1  4 11 12  2  6  9  3
 7 12  2  5 11  8  3  4  6  9  1 10
 3 10 11  6  7 12  4  1  8  5  2  9

# 11 x 12 Latin rectangle, imbalance 136.6 (previous best 147.3)
 1  2  3  4  5  6  7  8  9 10 11 12
 3  7  4 10  9 12  1  6  5 11  2  8
 2  4 12 11  6  9  5 10  3  8  1  7
11 10  5  1  4  8  6  7 12  3  9  2
 8 12 10  3  1  5  4 11  2  7  6  9
 9  3 11  5  7  4  8 12  6  2 10  1
 7 11  1  2 12 10  9  3  8  4  5  6
 5  9  2  8 10  7 12  4  1  6  3 11
 6  1  9 12  8 11  3  2  7  5  4 10
12  5  7  6  3  2 10  1 11  9  8  4
10  6  8  7 11  3  2  9  4  1 12  5

# 2 x 13 Latin rectangle, imbalance 218.6 (previous best 218.6)
 1  2  3  4  5  6  7  8  9 10 11 12 13
12  3  5  7  9 10  1 11  2 13  4  6  8

# 3 x 13 Latin rectangle, imbalance 198.0 (previous best 198.0)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 6 10 11  1  8  2 12  5 13  4  3  7  9
 5 11  7 10  2  9  1 13  6  3 12  4  8

# 4 x 13 Latin rectangle, imbalance 201.3 (previous best 211.3)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 7  4 11  5  9  1 12 13  3  2  8 10  6
 3 11 10  1  7  8  5  6 13 12  4  2  9
 5 10  2  7 13 12  3  9  1 11  6  4  8

# 5 x 13 Latin rectangle, imbalance 191.3 (previous best 210.6)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 2  9 11  1  8 12  3  7  6  5 13  4 10
 6 11  7  5 12  2  1 13 10  3  4  9  8
 7  3  6  9 13 11 10  1  2  4 12  8  5
12  4  9  6  7  1  2 10 13  8  5 11  3

# 6 x 13 Latin rectangle, imbalance 166.0 (previous best 204.0)
 1  2  3  4  5  6  7  8  9 10 11 12 13
11  1  7  6 10 12  2  4 13  8  5  3  9
 8 10  1  9  2 11  5 12  3  7  4 13  6
10  3  6  5 12  1  9 13  7  2  8  4 11
 2  6  9 11 13 10  4  5  1  3  7  8 12
 7  5 10  2  3 13  8 11  6  1 12  9  4

# 7 x 13 Latin rectangle, imbalance 164.0 (previous best 203.3)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 3  8  6 10  1 12 11  9  2 13  4  5  7
 7  1 11  6 13  9  3  4 10  5  8  2 12
13  6  8  2 11  4 10  1  7 12  5  9  3
 5 10  1 13  8  2  9 11  3  7 12  4  6
11  4  5  8  3 13  1  7 12  2 10  6  9
 8  9  4  1 12  5  6 13 11  3  2  7 10

# 8 x 13 Latin rectangle, imbalance 160.0 (previous best 220.6)
 1  2  3  4  5  6  7  8  9 10 11 12 13
13  1  5 10  6  4  3  9 11  8  7  2 12
10  4 11  6  7  2 12 13  1  5  8  9  3
 9 10  1 12  2  5  8  6  7  4 13  3 11
11  5  8  2 10  3 13  4 12  9  6  7  1
 4  9  7  5 11 13  2 10  3  1 12  8  6
 2  6 13  9  8 11  4  1  5 12  3 10  7
 5 12  6 11  3  9 10  2 13  7  1  4  8

# 9 x 13 Latin rectangle, imbalance 152.0 (previous best 214.0)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 3  6 11 13  8  4  9  7 12  2  1  5 10
 8 13  5  7 12  2  3 11  1  4  6 10  9
 9  1  8 12  3 11  2  5 10  6 13  7  4
 5 11  1  3  7 10  4  9 13 12  8  2  6
13  3 10  2  9  5  8  4  7 11 12  6  1
10  8  7  1  6  3 12  2 11 13  4  9  5
 2  7  9  6 11 13  1 10  5  8  3  4 12
11  4  2  8 10  1 13 12  6  5  9  3  7

# 10 x 13 Latin rectangle, imbalance 154.6 (previous best 240.6)
 1  2  3  4  5  6  7  8  9 10 11 12 13
 7  3 12  9  8 10 11  1  2  5  6 13  4
 8 11  5 13  3  7  1  4 10  2 12  9  6
 4 12  2 11  7  5  9  6  8 13  1  3 10
12  1  8  5  4  9  6 13 11  3 10  2  7
 6  7  4  8 13 12  3  2  1 11  5 10  9
 2  5 13 12 10  3  8  9  6  7  4 11  1
10  8  6  2  1 11 12  7 13  4  9  5  3
 9 13  1  7  2  8 10  5  4 12  3  6 11
 5 10  7  6 12  1 13 11  3  9  2  4  8

# 11 x 13 Latin rectangle, imbalance 168.0 (previous best 224.0)
 1  2  3  4  5  6  7  8  9 10 11 12 13
12  5 10  6  7  2  1  3 13 11  9  4  8
 3 11 12  5  8 10  2  4  1  9  7 13  6
10  6  4  3 13 11  8  2 12  7  1  5  9
 4 12  9  7  2  3 11  6 10  1 13  8  5
11  9  6 13  1  5  3 12  4  8  2 10  7
13  3  7  8  9  1 10  5 11 12  4  6  2
 6  8  2  9  3 12 13  7  5  4 10 11  1
 8  7 11  1  6  4 12 13  2  3  5  9 10
 5  4 13  2 11  7  9 10  8  6 12  1  3
 2 13  1 12 10  8  4  9  6  5  3  7 11

# 12 x 13 Latin rectangle, imbalance 166.0 (previous best 274.0)
 1  2  3  4  5  6  7  8  9 10 11 12 13
12  8  7  2 10  1  6 13  3  9  4  5 11
 4 12 10  3 13  2 11  5  8  6  1  7  9
 9 11  2  7 12  4  5  3 13  1  6  8 10
 2 13  9  8  6  5 10 12  4  7  3 11  1
 3  9  1 13  8 12  4  7 10 11  5  6  2
 8  7 13  5 11  3  2 10  1  4 12  9  6
11  1 12  6  2 13  8  4  5  3  9 10  7
 5 10  4  1  9  8 12 11  6 13  7  2  3
13  4  6 10  7 11  1  9  2  5  8  3 12
 7  6  5 12  3  9 13  1 11  2 10  4  8
 6  3  8 11  4 10  9  2  7 12 13  1  5

# 2 x 14 Latin rectangle, imbalance 268.0 (3I=804); code/sa 2 14 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 
7 8 2 11 1 12 13 4 5 6 14 3 9 10 

# 2 x 15 Latin rectangle, imbalance 344.6 (3I=1034); code/sa 2 15 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 
2 12 10 8 6 5 15 4 14 3 13 1 11 9 7 

# 2 x 16 Latin rectangle, imbalance 422.0 (3I=1266); code/sa 2 16 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 
9 11 12 2 3 15 5 16 6 7 8 10 14 1 13 4 

# 2 x 17 Latin rectangle, imbalance 498.0 (3I=1494); code/sa 2 17 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 
13 15 4 17 2 7 8 9 10 11 12 1 14 3 16 5 6 

# 2 x 18 Latin rectangle, imbalance 610.6 (3I=1832); code/sa 2 18 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 
6 4 16 2 14 1 12 11 10 9 8 7 18 5 17 3 15 13 

# 2 x 19 Latin rectangle, imbalance 722.6 (3I=2168); code/sa 2 19 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 
6 5 17 16 2 1 13 12 11 9 10 8 7 19 18 4 3 15 14 

# 2 x 20 Latin rectangle, imbalance 832.0 (3I=2496); code/sa 2 20 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 
4 3 16 1 14 19 12 11 10 9 8 7 20 5 18 17 2 15 6 13 

# 2 x 24 Latin rectangle, imbalance 1492.0 (3I=4476); code/sa 2 24 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 
15 17 19 3 4 22 6 23 8 24 9 10 11 12 13 14 16 1 18 2 20 21 5 7 

# 2 x 32 Latin rectangle, imbalance 3624.0 (3I=10872); code/sa 2 32 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 
4 25 24 1 22 27 8 29 18 9 16 15 14 13 12 11 32 31 30 7 28 5 26 3 2 23 6 21 20 19 10 17 

# 2 x 48 Latin rectangle, imbalance 12856.6 (3I=38570); code/sa 2 48 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 
29 28 27 26 25 24 41 22 6 43 45 11 47 16 48 14 13 12 44 10 9 8 7 39 5 37 36 35 34 33 32 31 30 1 2 38 3 4 40 23 42 21 20 19 18 17 15 46 

# 2 x 64 Latin rectangle, imbalance 29988.0 (3I=89964); code/sa 2 64 120 7 (120 CPU s, seed 7)
1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20 21 22 23 24 25 26 27 28 29 30 31 32 33 34 35 36 37 38 39 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62 63 64 
43 44 45 46 48 49 51 7 8 11 10 56 12 58 14 60 16 61 18 62 63 23 64 25 24 27 26 29 28 31 30 33 32 35 34 37 36 39 38 41 40 1 42 2 3 47 4 5 50 6 52 53 9 55 54 57 13 59 15 17 19 20 21 22 

